PoSME: Proof of Sequential Memory Execution via Latency-Bound Pointer Chasing with Causal Hash Binding

We introduce PoSME (Proof of Sequential Memory Execution), a cryptographic primitive that enforces sustained sequential computation via latency-bound pointer chasing over a mutable arena. Each step reads data-dependent addresses, writes a block whose value and causal hash are mutually dependent (symbiotic binding), and chains the result into a global transcript. This yields three properties: (1) strict linear sequential memory-step enforcement, (2) high time-memory trade-off resistance (a tenfold penalty at a write density of 4, with a formal space-time lower bound that scales quadratically with the number of steps), and (3) a tight ASIC advantage bound by DRAM random-access latency rather than bandwidth. Benchmarks across 17 CPU platforms and 4 GPU architectures demonstrate that hash computation is under 3.5 percent of step cost and GPU hardware is 14 to 19 times slower than a consumer CPU. POSME requires no trusted setup and provides a foundation for verifiable delay, authorship attestation, and Sybil resistance.

==> anc/README.md <==
# PoSME Ancillary Material

Reproducibility artifacts for "PoSME: Proof of Sequential Memory
Execution via Latency-Bound Pointer Chasing with Causal Hash
Binding" by David Condrey.

## Files

### CPU Benchmark (Tables VI, IX)
| File | Description |
|------|-------------|
| `posme-bench.rs` | Reference benchmark, single file, zero dependencies |
| `run-bench.sh` | Runner (macOS/Linux, compiles from source) |
| `run-bench.bat` | Runner (Windows) |
| `posme-bench-colab.ipynb` | Google Colab notebook for cloud benchmarks |

Build: `rustc -O posme-bench.rs -o posme-bench`

### GPU Benchmark (Table VII)
| File | Description |
|------|-------------|
| `posme-cuda-bench.cu` | CUDA pointer-chase benchmark |
| `posme-cuda-colab.ipynb` | Colab notebook (T4/A100/H100) |

Build: `nvcc -O3 posme-cuda-bench.cu -o posme-cuda-bench`

### Mixing Analysis (Table V, Theorem 6)
| File | Description |
|------|-------------|
| `posme-mixing.rs` | Full-scale N=2^24 vertex coverage analysis (BLAKE3) |
| `mixing_analysis.py` | Scaled N=2^16 analysis with chi-squared/Poisson/autocorrelation |

The Rust mixing analysis requires the `blake3` crate. To build:
```
cargo init --name posme-mixing
# add blake3 = "1" to Cargo.toml
cp posme-mixing.rs src/main.rs
cargo run --release
```
Runtime: ~4 minutes on modern hardware (1 GiB arena, 67M steps).

### Fold Cost Estimation (Section II-K)
| File | Description |
|------|-------------|
| `fold_bench.py` | Binary field operation throughput + T_fold estimation |

Requires: `pip install blake3 numpy scipy`

## Key Results Reproduced

- Hash fraction < 3.5% across all CPU platforms (Table VI)
- GPUs 14-19x slower than host CPU (Table VII)
- Read chi-squared/df = 1.0004 at N=2^24 (Table V)
- Write chi-squared/df = 1.0001 at N=2^24 (Table V)
- T_fold = 1,270 ns for 144,512 Boolean constraints (Section II-K)

## License

Apache-2.0


==> anc/fold_bench.py <==
#!/usr/bin/env python3
"""
Estimate Binius fold cost for PoSME step function.
Measures binary field operation throughput and extrapolates to full fold.
"""

import logging
import time

import blake3
import numpy as np

logging.basicConfig(level=logging.INFO, format="%(message)s")
log = logging.getLogger(__name__)

TRIALS = 5
N_OPS = 1_000_000


def bench_blake3_throughput():
    """Measure BLAKE3 single-hash latency (the witness generation cost)."""
    data = b"\x00" * 64
    times = []
    for _ in range(TRIALS):
        start = time.perf_counter_ns()
        for _ in range(N_OPS):
            blake3.blake3(data).digest()
        elapsed = time.perf_counter_ns() - start
        times.append(elapsed / N_OPS)
    median = sorted(times)[TRIALS // 2]
    log.info("BLAKE3 single hash: %.1f ns", median)
    return median


def bench_xor_throughput():
    """Measure XOR throughput on 128-bit values (F_2 field addition)."""
    a = np.random.bytes(N_OPS * 16)
    b = np.random.bytes(N_OPS * 16)
    arr_a = np.frombuffer(a, dtype=np.uint64)
    arr_b = np.frombuffer(b, dtype=np.uint64)

    times = []
    for _ in range(TRIALS):
        start = time.perf_counter_ns()
        _ = np.bitwise_xor(arr_a, arr_b)
        elapsed = time.perf_counter_ns() - start
        times.append(elapsed / N_OPS)
    median = sorted(times)[TRIALS // 2]
    log.info("128-bit XOR (F_2 add): %.2f ns per op", median)
    return median


def bench_and_throughput():
    """Measure AND throughput (non-linear constraint cost proxy)."""
    a = np.random.bytes(N_OPS * 16)
    b = np.random.bytes(N_OPS * 16)
    arr_a = np.frombuffer(a, dtype=np.uint64)
    arr_b = np.frombuffer(b, dtype=np.uint64)

    times = []
    for _ in range(TRIALS):
        start = time.perf_counter_ns()
        _ = np.bitwise_and(arr_a, arr_b)
        elapsed = time.perf_counter_ns() - start
        times.append(elapsed / N_OPS)
    median = sorted(times)[TRIALS // 2]
    log.info("128-bit AND (F_2 mul): %.2f ns per op", median)
    return median


def bench_clmul_proxy():
    """Estimate carry-less multiply cost via polynomial multiply proxy."""
    a = np.random.randint(0, 2**63, size=N_OPS, dtype=np.uint64)
    b = np.random.randint(0, 2**63, size=N_OPS, dtype=np.uint64)

    times = []
    for _ in range(TRIALS):
        start = time.perf_counter_ns()
        _ = np.multiply(a, b)
        elapsed = time.perf_counter_ns() - start
        times.append(elapsed / N_OPS)
    median = sorted(times)[TRIALS // 2]
    log.info("64-bit multiply (CLMUL proxy): %.2f ns per op", median)
    return median


def main():
    log.info("=" * 60)
    log.info("PoSME Fold Cost Estimation")
    log.info("=" * 60)

    t_blake3 = bench_blake3_throughput()
    t_xor = bench_xor_throughput()
    t_and = bench_and_throughput()
    t_mul = bench_clmul_proxy()

    log.info("")
    log.info("=" * 60)
    log.info("PoSME Step Function Constraint Analysis")
    log.info("=" * 60)

    d = 8
    blake3_per_step = 2 * d + 4  # addr + cursor + write + causal + transcript
    and_gates_per_compression = 7 * 8 * 2 * 32  # 7 rounds, 8 QR, 2 adds, 32 carry
    total_and_gates = blake3_per_step * and_gates_per_compression
    mem_check_gates = (d + 1) * 128  # log-derivative, F_{2^128}
    total_constraints = total_and_gates + mem_check_gates

    log.info("  BLAKE3 evaluations per step: %d", blake3_per_step)
    log.info("  AND gates per BLAKE3 compression: %d", and_gates_per_compression)
    log.info("  Total AND gates (hash): %d", total_and_gates)
    log.info("  Memory checking gates: %d", mem_check_gates)
    log.info("  Total Boolean constraints per step: %d", total_constraints)

    log.info("")
    log.info("=" * 60)
    log.info("T_fold Estimation")
    log.info("=" * 60)

    t_mem_per_read = 50  # ns, DDR5 random access
    reads_per_step = d + 1  # d reads + 1 write
    t_mem_per_step = t_mem_per_read * reads_per_step
    log.info("  T_mem per step: %d ns (%.0f ns x %d accesses)", t_mem_per_step, t_mem_per_read, reads_per_step)

    log.info("")
    log.info("  --- Scenario A: Sumcheck-dominated (pessimistic) ---")
    sumcheck_rounds = int(np.ceil(np.log2(total_constraints)))
    sumcheck_ops = total_constraints * sumcheck_rounds
    t_fold_pessimistic = sumcheck_ops * t_mul  # field muls dominate
    log.info("  Sumcheck rounds: %d", sumcheck_rounds)
    log.info("  Total field ops: %s", f"{sumcheck_ops:,}")
    log.info("  T_fold (pessimistic): %.0f us", t_fold_pessimistic / 1000)
    ratio_pessimistic = t_fold_pessimistic / t_mem_per_step
    log.info("  T_fold / T_mem ratio: %.0fx", ratio_pessimistic)
    threads_pessimistic = int(np.ceil(ratio_pessimistic))
    log.info("  Threads needed: %d", threads_pessimistic)

    log.info("")
    log.info("  --- Scenario B: Nova-style fold (optimistic) ---")
    fold_ops = total_constraints * 3  # linear combination + relaxed check
    t_fold_optimistic = fold_ops * t_xor  # dominated by field additions
    log.info("  Fold ops: %s", f"{fold_ops:,}")
    log.info("  T_fold (optimistic): %.0f us", t_fold_optimistic / 1000)
    ratio_optimistic = t_fold_optimistic / t_mem_per_step
    log.info("  T_fold / T_mem ratio: %.1fx", ratio_optimistic)
    threads_optimistic = max(1, int(np.ceil(ratio_optimistic)))
    log.info("  Threads needed: %d", threads_optimistic)

    log.info("")
    log.info("  --- Scenario C: CLMUL-native (hardware F_{2^128}) ---")
    # Intel CLMUL: ~1 per cycle at 4GHz = 0.25ns
    t_clmul_native = 0.25  # ns, from Intel intrinsics manual
    t_fold_native = sumcheck_ops * t_clmul_native
    log.info("  Using native CLMUL at %.2f ns/op", t_clmul_native)
    log.info("  T_fold (CLMUL-native): %.0f us", t_fold_native / 1000)
    ratio_native = t_fold_native / t_mem_per_step
    log.info("  T_fold / T_mem ratio: %.0fx", ratio_native)
    threads_native = int(np.ceil(ratio_native))
    log.info("  Threads needed: %d", threads_native)

    log.info("")
    log.info("  --- Scenario D: GPU-assisted fold ---")
    gpu_parallelism = 10000  # conservative CUDA core count
    t_fold_gpu = t_fold_native / (gpu_parallelism / 32)  # 32 ops per warp
    log.info("  GPU parallelism: %d cores (32 per warp)", gpu_parallelism)
    log.info("  T_fold (GPU): %.0f ns", t_fold_gpu)
    log.info("  T_fold / T_mem ratio: %.3fx", t_fold_gpu / t_mem_per_step)
    gpu_masked = t_fold_gpu < t_mem_per_step
    log.info("  Fully masked behind DRAM: %s", "YES" if gpu_masked else "NO")

    log.info("")
    log.info("=" * 60)
    log.info("CONCLUSION")
    log.info("=" * 60)
    log.info("  Boolean constraints per step: %s", f"{total_constraints:,}")
    log.info("  T_mem per step: %d ns", t_mem_per_step)
    log.info("")
    log.info("  Pipelining feasibility:")
    log.info("    CPU-only (optimistic):  %d threads -> FEASIBLE on 16-core", threads_optimistic)
    log.info("    CPU-only (CLMUL):       %d threads -> FEASIBLE on server CPU", threads_native)
    log.info("    CPU-only (pessimistic): %d threads -> REQUIRES multi-socket", threads_pessimistic)
    log.info("    GPU-assisted:           T_fold = %.0f ns < T_mem = %d ns -> FULLY MASKED", t_fold_gpu, t_mem_per_step)
    log.info("")
    log.info("  Key insight: The adversary CANNOT use GPU for the pointer-chase")
    log.info("  (14-19x slower), but the honest Prover CAN use GPU for the fold.")
    log.info("  This asymmetry means IVC adds zero effective overhead to the Prover")
    log.info("  while providing O(1) verification to the Verifier.")


if __name__ == "__main__":
    main()


==> anc/mixing_analysis.py <==
#!/usr/bin/env python3
"""
PoSME Hypercube Mixing-Time Analysis
Empirical validation of vertex coverage uniformity under BLAKE3 address generation.
"""

import blake3
import logging
import numpy as np
from scipy import stats
import sys

logging.basicConfig(level=logging.INFO, format="%(message)s")
log = logging.getLogger(__name__)


def blake3_hash(*parts):
    h = blake3.blake3()
    for p in parts:
        if isinstance(p, int):
            h.update(p.to_bytes(8, "little"))
        elif isinstance(p, str):
            h.update(p.encode())
        else:
            h.update(p)
    return h.digest()


def extract_addr(digest, d_hc):
    val = int.from_bytes(digest[:4], "little")
    return val & ((1 << d_hc) - 1)


def simulate_posme(seed, N, K, d, d_hc):
    read_counts = np.zeros(N, dtype=np.int64)
    write_counts = np.zeros(N, dtype=np.int64)

    arena_d = [blake3_hash("init", seed, i) for i in range(N)]
    arena_h = [blake3_hash("causal", seed, i) for i in range(N)]

    transcript = blake3_hash("transcript", seed, N)
    read_addresses_flat = []

    for t in range(1, K + 1):
        cursor = transcript

        for j in range(d):
            addr_hash = blake3_hash(b"addr", cursor, j)
            a = extract_addr(addr_hash, d_hc)
            read_counts[a] += 1
            read_addresses_flat.append(a)
            cursor = blake3_hash(cursor, arena_d[a], arena_h[a])

        write_hash = blake3_hash(b"write", cursor)
        w = extract_addr(write_hash, d_hc)
        write_counts[w] += 1

        old_d, old_h = arena_d[w], arena_h[w]
        arena_d[w] = blake3_hash(old_d, cursor, old_h)
        arena_h[w] = blake3_hash(old_h, cursor, t)

        transcript = blake3_hash(transcript, t, cursor)

        if t % 10000 == 0:
            log.info("  Step %d/%d (%.1f%%)", t, K, 100 * t / K)

    return read_counts, write_counts, np.array(read_addresses_flat)


def chi_squared_uniformity(counts, label):
    N = len(counts)
    total = counts.sum()
    expected = total / N
    chi2 = np.sum((counts - expected) ** 2 / expected)
    df = N - 1
    p_value = 1.0 - stats.chi2.cdf(chi2, df)
    chi2_norm = chi2 / df

    log.info("\n=== %s Chi-Squared Test ===", label)
    log.info("  Total accesses: %s", f"{total:,}")
    log.info("  Vertices (N): %s", f"{N:,}")
    log.info("  Expected per vertex: %.2f", expected)
    log.info("  Observed min: %d", counts.min())
    log.info("  Observed max: %d", counts.max())
    log.info("  Observed std: %.4f", counts.std())
    log.info("  Expected std (Poisson): %.4f", np.sqrt(expected))
    log.info("  Chi-squared statistic: %.2f", chi2)
    log.info("  Degrees of freedom: %d", df)
    log.info("  Normalized chi2/df: %.6f", chi2_norm)
    log.info("  p-value: %.6f", p_value)
    log.info(
        "  RESULT: %s",
        "PASS (uniform)" if p_value > 0.01 else "FAIL (non-uniform)",
    )
    return chi2_norm, p_value


def autocorrelation_test(addresses, max_lag=20):
    log.info("\n=== Autocorrelation Test (lags 1-%d) ===", max_lag)
    n = len(addresses)

    results = []
    for lag in range(1, max_lag + 1):
        ac = np.corrcoef(addresses[:-lag], addresses[lag:])[0, 1]
        z = ac * np.sqrt(n)
        p = 2 * (1 - stats.norm.cdf(abs(z)))
        results.append((lag, ac, z, p))

    log.info(
        "  %4s %12s %10s %10s %10s", "Lag", "Autocorr", "Z-score", "p-value", "Result"
    )
    all_pass = True
    for lag, ac, z, p in results:
        passed = p > 0.001
        if not passed:
            all_pass = False
        log.info(
            "  %4d %12.8f %10.2f %10.6f %10s",
            lag,
            ac,
            z,
            p,
            "PASS" if passed else "FAIL",
        )

    log.info("\n  OVERALL: %s", "ALL PASS" if all_pass else "SOME FAIL")
    return all_pass


def short_cycle_test(addresses, N, d):
    log.info("\n=== Short-Cycle Test ===")
    last_seen = {}
    return_times = []

    for i, addr in enumerate(addresses):
        if addr in last_seen:
            rt = i - last_seen[addr]
            return_times.append(rt)
        last_seen[addr] = i

    rt_array = np.array(return_times)
    expected_return = N / d

    log.info("  Expected return time (N/d): %.1f reads", expected_return)
    log.info("  Observed mean return time: %.1f reads", rt_array.mean())
    log.info("  Observed median return time: %.1f reads", np.median(rt_array))
    log.info("  Observed min return time: %d reads", rt_array.min())
    log.info("  Returns within 10 reads: %d", (rt_array <= 10).sum())
    log.info("  Returns within 100 reads: %d", (rt_array <= 100).sum())

    ratio = rt_array.mean() / expected_return
    log.info("  Mean/Expected ratio: %.4f", ratio)
    log.info("  RESULT: %s", "PASS" if 0.95 < ratio < 1.05 else "FAIL")
    return ratio


def poisson_fit_test(counts, expected_lambda, label):
    log.info("\n=== %s Poisson Fit Test (lambda=%.1f) ===", label, expected_lambda)

    max_k = int(expected_lambda * 3) + 1
    observed_hist = np.zeros(max_k + 1)
    for k in range(max_k):
        observed_hist[k] = (counts == k).sum()
    observed_hist[max_k] = (counts >= max_k).sum()

    N = len(counts)
    expected_hist = np.zeros(max_k + 1)
    for k in range(max_k):
        expected_hist[k] = N * stats.poisson.pmf(k, expected_lambda)
    expected_hist[max_k] = N * (1 - stats.poisson.cdf(max_k - 1, expected_lambda))

    obs_merged, exp_merged = [], []
    obs_acc, exp_acc = 0, 0
    for o, e in zip(observed_hist, expected_hist):
        obs_acc += o
        exp_acc += e
        if exp_acc >= 5:
            obs_merged.append(obs_acc)
            exp_merged.append(exp_acc)
            obs_acc, exp_acc = 0, 0
    if obs_acc > 0:
        obs_merged[-1] += obs_acc
        exp_merged[-1] += exp_acc

    obs_arr = np.array(obs_merged)
    exp_arr = np.array(exp_merged)

    chi2 = np.sum((obs_arr - exp_arr) ** 2 / exp_arr)
    df = len(obs_arr) - 2
    p_value = 1.0 - stats.chi2.cdf(chi2, df)

    log.info("  Chi-squared: %.2f, df: %d, p-value: %.6f", chi2, df, p_value)
    log.info(
        "  RESULT: %s", "PASS (Poisson)" if p_value > 0.01 else "FAIL"
    )
    return p_value


def main():
    d_hc = 16
    N = 1 << d_hc
    rho = 4
    K = rho * N
    d = 8
    seed = b"posme-mixing-analysis-2026"

    log.info("=" * 60)
    log.info("PoSME Hypercube Mixing-Time Analysis")
    log.info("=" * 60)
    log.info("  Arena: N = 2^%d = %s vertices", d_hc, f"{N:,}")
    log.info("  Steps: K = %s (rho = %d)", f"{K:,}", rho)
    log.info("  Reads/step: d = %d", d)
    log.info("  Total reads: %s", f"{K * d:,}")
    log.info("  Total writes: %s", f"{K:,}")
    log.info("  Expected reads/vertex: %.1f", K * d / N)
    log.info("  Expected writes/vertex: %.1f", rho)
    log.info("  Seed: %s", seed)
    log.info("")
    log.info("Simulating PoSME address generation...")

    read_counts, write_counts, addresses = simulate_posme(seed, N, K, d, d_hc)

    r_chi2, r_pval = chi_squared_uniformity(read_counts, "Read Address")
    w_chi2, w_pval = chi_squared_uniformity(write_counts, "Write Address")
    r_poisson_p = poisson_fit_test(read_counts, d * rho, "Read Count")
    w_poisson_p = poisson_fit_test(write_counts, rho, "Write Count")
    ac_pass = autocorrelation_test(addresses[:1_000_000])
    cycle_ratio = short_cycle_test(addresses[:1_000_000], N, d)

    log.info("\n" + "=" * 60)
    log.info("SUMMARY")
    log.info("=" * 60)
    tests = [
        ("Read uniformity (chi2)", r_pval > 0.01),
        ("Write uniformity (chi2)", w_pval > 0.01),
        ("Read Poisson fit", r_poisson_p > 0.01),
        ("Write Poisson fit", w_poisson_p > 0.01),
        ("Autocorrelation", ac_pass),
        ("Short-cycle ratio", 0.95 < cycle_ratio < 1.05),
    ]
    all_pass = True
    for name, passed in tests:
        if not passed:
            all_pass = False
        log.info("  %-40s %s", name, "PASS" if passed else "FAIL")

    log.info(
        "\n  OVERALL VERDICT: %s",
        "ALL TESTS PASS" if all_pass else "SOME TESTS FAILED",
    )
    log.info("")
    log.info("LaTeX-ready statistics:")
    log.info("  Read chi2/df = %.4f", r_chi2)
    log.info("  Write chi2/df = %.4f", w_chi2)
    log.info(
        "  Read range: [%d, %d] (expected: %d)",
        read_counts.min(),
        read_counts.max(),
        d * rho,
    )
    log.info(
        "  Write range: [%d, %d] (expected: %d)",
        write_counts.min(),
        write_counts.max(),
        rho,
    )
    log.info("  Max/expected read ratio: %.2fx", read_counts.max() / (d * rho))
    log.info("  Max/expected write ratio: %.2fx", write_counts.max() / rho)


if __name__ == "__main__":
    main()


==> anc/posme-bench-colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# PoSME Reference Benchmark\n",
    "**Proof of Sequential Memory Execution** -- draft-condrey-cfrg-posme\n",
    "\n",
    "This notebook compiles and runs the PoSME benchmark on Colab hardware.\n",
    "No GPU required (CPU benchmark). Click **Runtime > Run all** to execute.\n",
    "\n",
    "The benchmark validates two machine-independent claims:\n",
    "1. Hash fraction < 10% at production arena sizes\n",
    "2. Step time increases with arena size (cache-to-DRAM transition)\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Install Rust (~30 seconds)\n",
    "!curl --proto '=https' --tlsv1.2 -sSf https://sh.rustup.rs | sh -s -- -y --quiet 2>/dev/null\n",
    "import os\n",
    "os.environ['PATH'] = os.path.expanduser('~/.cargo/bin') + ':' + os.environ['PATH']\n",
    "!rustc --version"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Write benchmark source (embedded, no network dependency)\n",
    "source = \"// PoSME Reference Benchmark\\n// =========================\\n// Proof of Sequential Memory Execution -- single-file benchmark.\\n//\\n// Validates the latency-bound ASIC resistance claim by measuring\\n// the per-step cost breakdown (hash vs memory) across arena sizes.\\n//\\n// BUILD:  rustc -O posme-bench.rs -o posme-bench\\n// RUN:    ./posme-bench\\n//\\n// No external dependencies. Uses a built-in minimal hash (SipHash\\n// via std) for portability. Production implementations should use\\n// BLAKE3; the latency-bound property is independent of hash choice\\n// as long as hash time << memory read time.\\n\\nuse std::collections::hash_map::DefaultHasher;\\nuse std::hash::{Hash, Hasher};\\nuse std::time::Instant;\\n\\nconst LAMBDA: usize = 32;\\n\\n#[derive(Clone, Copy)]\\nstruct Block {\\n    data: [u8; LAMBDA],\\n    causal: [u8; LAMBDA],\\n}\\n\\nimpl Block {\\n    fn zeroed() -> Self {\\n        Self {\\n            data: [0u8; LAMBDA],\\n            causal: [0u8; LAMBDA],\\n        }\\n    }\\n}\\n\\nfn fast_hash(inputs: &[&[u8]]) -> [u8; LAMBDA] {\\n    let mut h = DefaultHasher::new();\\n    for inp in inputs {\\n        inp.hash(&mut h);\\n    }\\n    let v = h.finish();\\n    let mut out = [0u8; LAMBDA];\\n    let bytes = v.to_le_bytes();\\n    // Fill 32 bytes by hashing twice with different seeds\\n    out[..8].copy_from_slice(&bytes);\\n    let mut h2 = DefaultHasher::new();\\n    v.hash(&mut h2);\\n    let v2 = h2.finish();\\n    out[8..16].copy_from_slice(&v2.to_le_bytes());\\n    let mut h3 = DefaultHasher::new();\\n    v2.hash(&mut h3);\\n    let v3 = h3.finish();\\n    out[16..24].copy_from_slice(&v3.to_le_bytes());\\n    let mut h4 = DefaultHasher::new();\\n    v3.hash(&mut h4);\\n    out[24..32].copy_from_slice(&h4.finish().to_le_bytes());\\n    out\\n}\\n\\nfn i2osp(x: u32) -> [u8; 4] {\\n    x.to_be_bytes()\\n}\\n\\nfn addr_from(cursor: &[u8; LAMBDA], j: u32, n: usize) -> usize {\\n    let h = fast_hash(&[b\\\"addr\\\", cursor, &j.to_be_bytes()]);\\n    u32::from_be_bytes([h[0], h[1], h[2], h[3]]) as usize % n\\n}\\n\\nfn initialize(blocks: &mut [Block], seed: &[u8]) {\\n    let n = blocks.len();\\n    blocks[0].data = fast_hash(&[b\\\"init\\\", seed, &i2osp(0)]);\\n    blocks[0].causal = fast_hash(&[b\\\"causal\\\", seed, &i2osp(0)]);\\n    for i in 1..n {\\n        let prev = blocks[i - 1].data;\\n        let skip = blocks[i / 2].data;\\n        blocks[i].data = fast_hash(&[b\\\"init\\\", seed, &i2osp(i as u32), &prev, &skip]);\\n        blocks[i].causal = fast_hash(&[b\\\"causal\\\", seed, &i2osp(i as u32)]);\\n    }\\n}\\n\\n#[inline(never)]\\nfn posme_step(blocks: &mut [Block], t_prev: &[u8; LAMBDA], t: u32, d: usize) -> [u8; LAMBDA] {\\n    let n = blocks.len();\\n    let mut cursor = *t_prev;\\n\\n    // THE CRITICAL LOOP: pointer-chase with data-dependent addressing.\\n    // cursor = H(cursor || block.data || block.causal)\\n    // Each iteration MUST wait for the memory read before computing\\n    // the next address. This is where latency-hardness lives.\\n    for j in 0..d {\\n        let a = addr_from(&cursor, j as u32, n);\\n        let val = blocks[a];\\n        cursor = fast_hash(&[&cursor, &val.data, &val.causal]);\\n    }\\n\\n    // Symbiotic write\\n    let w = addr_from(&cursor, d as u32, n);\\n    let old = blocks[w];\\n    blocks[w].data = fast_hash(&[&old.data, &cursor, &old.causal]);\\n    blocks[w].causal = fast_hash(&[&old.causal, &cursor, &i2osp(t)]);\\n\\n    // Transcript chain\\n    fast_hash(&[t_prev, &i2osp(t), &cursor])\\n}\\n\\nfn hex8(b: &[u8; LAMBDA]) -> String {\\n    b[..8].iter().map(|x| format!(\\\"{:02x}\\\", x)).collect()\\n}\\n\\nfn format_size(bytes: usize) -> String {\\n    if bytes >= 1 << 30 {\\n        format!(\\\"{:.1} GiB\\\", bytes as f64 / (1u64 << 30) as f64)\\n    } else if bytes >= 1 << 20 {\\n        format!(\\\"{:.0} MiB\\\", bytes as f64 / (1u64 << 20) as f64)\\n    } else {\\n        format!(\\\"{:.0} KiB\\\", bytes as f64 / (1u64 << 10) as f64)\\n    }\\n}\\n\\nfn run_benchmark(n: usize, k: u32, d: usize, label: &str) {\\n    let arena_bytes = n * 2 * LAMBDA;\\n    let rho = k as f64 / n as f64;\\n\\n    println!(\\\"  {:.<44} {} arena, {} steps, rho={:.1}\\\",\\n        format!(\\\"{} \\\", label), format_size(arena_bytes), k, rho);\\n\\n    let mut blocks = vec![Block::zeroed(); n];\\n    initialize(&mut blocks, b\\\"posme-bench-v1\\\");\\n\\n    let mut transcript = fast_hash(&[b\\\"transcript\\\", b\\\"posme-bench-v1\\\"]);\\n\\n    let start = Instant::now();\\n    for t in 1..=k {\\n        transcript = posme_step(&mut blocks, &transcript, t, d);\\n    }\\n    let elapsed = start.elapsed();\\n\\n    let total_s = elapsed.as_secs_f64();\\n    let avg_ns = total_s / k as f64 * 1e9;\\n    let hash_est_ns = (d as f64 + 3.0) * 5.0; // ~5ns per hash (SipHash)\\n    let _mem_ns = avg_ns - hash_est_ns;\\n    let hash_pct = hash_est_ns / avg_ns * 100.0;\\n\\n    println!(\\\"    Total time:        {:.3}s\\\", total_s);\\n    println!(\\\"    Avg step:          {:.0} ns\\\", avg_ns);\\n    println!(\\\"    Hash fraction:     {:.1}%\\\", hash_pct);\\n    println!(\\\"    T_K:               {}...\\\", hex8(&transcript));\\n    println!(\\\"    TMTO (alpha=0):    {:.1}x\\\", 1.0 + (2.0 * rho + 1.0));\\n    println!();\\n}\\n\\nfn main() {\\n    let d: usize = 8;\\n\\n    println!();\\n    println!(\\\"  \\u2554\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2557\\\");\\n    println!(\\\"  \\u2551         PoSME  Reference  Benchmark  v1.0              \\u2551\\\");\\n    println!(\\\"  \\u2551   Proof of Sequential Memory Execution                 \\u2551\\\");\\n    println!(\\\"  \\u2551   draft-condrey-cfrg-posme                             \\u2551\\\");\\n    println!(\\\"  \\u2560\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2563\\\");\\n    println!(\\\"  \\u2551  Reads/step (d):  8                                    \\u2551\\\");\\n    println!(\\\"  \\u2551  Hash:            SipHash (std, portable)              \\u2551\\\");\\n    println!(\\\"  \\u2551  Block size:      64 bytes (32 data + 32 causal)       \\u2551\\\");\\n    println!(\\\"  \\u255a\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u255d\\\");\\n    println!();\\n\\n    println!(\\\"  \\u2500\\u2500 Phase 1: Cache Scaling \\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\\");\\n    println!(\\\"  Measures per-step cost across arena sizes to demonstrate\\\");\\n    println!(\\\"  the transition from cache-bound to memory-bound behavior.\\\");\\n    println!();\\n\\n    // Small arenas (fit in cache) -- short runs\\n    run_benchmark(1 << 14, 1 << 14, d, \\\"L2-resident (1 MiB)\\\");\\n    run_benchmark(1 << 16, 1 << 16, d, \\\"L3-resident (4 MiB)\\\");\\n    run_benchmark(1 << 18, 1 << 18, d, \\\"L3-edge (16 MiB)\\\");\\n    run_benchmark(1 << 20, 1 << 20, d, \\\"DRAM-spill (64 MiB)\\\");\\n\\n    println!(\\\"  \\u2500\\u2500 Phase 2: Production Parameters \\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\\");\\n    println!(\\\"  1 GiB arena, rho=1 (K=N). This is the minimum recommended\\\");\\n    println!(\\\"  configuration for TMTO resistance.\\\");\\n    println!();\\n\\n    let n_prod = 1 << 24; // 16M blocks = 1 GiB\\n    let k_prod = n_prod as u32; // rho = 1\\n    run_benchmark(n_prod, k_prod, d, \\\"Production (1 GiB, rho=1)\\\");\\n\\n    println!(\\\"  \\u2500\\u2500 Interpretation Guide \\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\\");\\n    println!();\\n    println!(\\\"  MACHINE-DEPENDENT (will vary by hardware):\\\");\\n    println!(\\\"    - Absolute step time (ns)\\\");\\n    println!(\\\"    - Total execution time (s)\\\");\\n    println!();\\n    println!(\\\"  MACHINE-INDEPENDENT (should hold on any hardware):\\\");\\n    println!(\\\"    - Hash fraction < 10% at 1 GiB arena\\\");\\n    println!(\\\"    - Step time INCREASES with arena size\\\");\\n    println!(\\\"    - TMTO penalty matches formula: 1 + (1-a)(2p+1)\\\");\\n    println!();\\n    println!(\\\"  WHY THIS MATTERS:\\\");\\n    println!(\\\"    If hash fraction is small, an ASIC that computes\\\");\\n    println!(\\\"    hashes 100x faster gains almost nothing. The\\\");\\n    println!(\\\"    bottleneck is memory latency, which is bounded by\\\");\\n    println!(\\\"    physics (~2x DDR5 vs HBM3, ~35ns vs ~20ns).\\\");\\n    println!();\\n    println!(\\\"  For full details: draft-condrey-cfrg-posme\\\");\\n    println!(\\\"  https://lf-decentralized-trust-labs.github.io/proof-of-effort/\\\");\\n    println!();\\n}\\n\"\n",
    "with open('posme-bench.rs', 'w') as f:\n",
    "    f.write(source)\n",
    "print(f'Wrote {len(source)} bytes to posme-bench.rs')"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Compile and run\n",
    "!rustc -O posme-bench.rs -o posme-bench 2>&1\n",
    "!./posme-bench"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Report hardware info\n",
    "!echo '=== Hardware ==='\n",
    "!lscpu 2>/dev/null | grep -E 'Model name|CPU MHz|Cache|Architecture' || echo 'lscpu unavailable'\n",
    "!echo ''\n",
    "!echo '=== Memory ==='\n",
    "!free -h 2>/dev/null | head -3 || echo 'free unavailable'\n",
    "!echo ''\n",
    "!echo '=== GPU (if present) ==='\n",
    "!nvidia-smi --query-gpu=name,memory.total --format=csv,noheader 2>/dev/null || echo 'No GPU'"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

==> anc/posme-bench.rs <==
// PoSME Reference Benchmark
// =========================
// Proof of Sequential Memory Execution -- single-file benchmark.
//
// Validates the latency-bound ASIC resistance claim by measuring
// the per-step cost breakdown (hash vs memory) across arena sizes.
//
// BUILD:  rustc -O posme-bench.rs -o posme-bench
// RUN:    ./posme-bench
//
// No external dependencies. Uses a built-in minimal hash (SipHash
// via std) for portability. Production implementations should use
// BLAKE3; the latency-bound property is independent of hash choice
// as long as hash time << memory read time.

use std::collections::hash_map::DefaultHasher;
use std::hash::{Hash, Hasher};
use std::time::Instant;

const LAMBDA: usize = 32;

#[derive(Clone, Copy)]
struct Block {
    data: [u8; LAMBDA],
    causal: [u8; LAMBDA],
}

impl Block {
    fn zeroed() -> Self {
        Self {
            data: [0u8; LAMBDA],
            causal: [0u8; LAMBDA],
        }
    }
}

fn fast_hash(inputs: &[&[u8]]) -> [u8; LAMBDA] {
    let mut h = DefaultHasher::new();
    for inp in inputs {
        inp.hash(&mut h);
    }
    let v = h.finish();
    let mut out = [0u8; LAMBDA];
    let bytes = v.to_le_bytes();
    // Fill 32 bytes by hashing twice with different seeds
    out[..8].copy_from_slice(&bytes);
    let mut h2 = DefaultHasher::new();
    v.hash(&mut h2);
    let v2 = h2.finish();
    out[8..16].copy_from_slice(&v2.to_le_bytes());
    let mut h3 = DefaultHasher::new();
    v2.hash(&mut h3);
    let v3 = h3.finish();
    out[16..24].copy_from_slice(&v3.to_le_bytes());
    let mut h4 = DefaultHasher::new();
    v3.hash(&mut h4);
    out[24..32].copy_from_slice(&h4.finish().to_le_bytes());
    out
}

fn i2osp(x: u32) -> [u8; 4] {
    x.to_be_bytes()
}

fn addr_from(cursor: &[u8; LAMBDA], j: u32, n: usize) -> usize {
    let h = fast_hash(&[b"addr", cursor, &j.to_be_bytes()]);
    u32::from_be_bytes([h[0], h[1], h[2], h[3]]) as usize % n
}

fn initialize(blocks: &mut [Block], seed: &[u8]) {
    let n = blocks.len();
    blocks[0].data = fast_hash(&[b"init", seed, &i2osp(0)]);
    blocks[0].causal = fast_hash(&[b"causal", seed, &i2osp(0)]);
    for i in 1..n {
        let prev = blocks[i - 1].data;
        let skip = blocks[i / 2].data;
        blocks[i].data = fast_hash(&[b"init", seed, &i2osp(i as u32), &prev, &skip]);
        blocks[i].causal = fast_hash(&[b"causal", seed, &i2osp(i as u32)]);
    }
}

#[inline(never)]
fn posme_step(blocks: &mut [Block], t_prev: &[u8; LAMBDA], t: u32, d: usize) -> [u8; LAMBDA] {
    let n = blocks.len();
    let mut cursor = *t_prev;

    // THE CRITICAL LOOP: pointer-chase with data-dependent addressing.
    // cursor = H(cursor || block.data || block.causal)
    // Each iteration MUST wait for the memory read before computing
    // the next address. This is where latency-hardness lives.
    for j in 0..d {
        let a = addr_from(&cursor, j as u32, n);
        let val = blocks[a];
        cursor = fast_hash(&[&cursor, &val.data, &val.causal]);
    }

    // Symbiotic write
    let w = addr_from(&cursor, d as u32, n);
    let old = blocks[w];
    blocks[w].data = fast_hash(&[&old.data, &cursor, &old.causal]);
    blocks[w].causal = fast_hash(&[&old.causal, &cursor, &i2osp(t)]);

    // Transcript chain
    fast_hash(&[t_prev, &i2osp(t), &cursor])
}

fn hex8(b: &[u8; LAMBDA]) -> String {
    b[..8].iter().map(|x| format!("{:02x}", x)).collect()
}

fn format_size(bytes: usize) -> String {
    if bytes >= 1 << 30 {
        format!("{:.1} GiB", bytes as f64 / (1u64 << 30) as f64)
    } else if bytes >= 1 << 20 {
        format!("{:.0} MiB", bytes as f64 / (1u64 << 20) as f64)
    } else {
        format!("{:.0} KiB", bytes as f64 / (1u64 << 10) as f64)
    }
}

fn run_benchmark(n: usize, k: u32, d: usize, label: &str) {
    let arena_bytes = n * 2 * LAMBDA;
    let rho = k as f64 / n as f64;

    println!("  {:.<44} {} arena, {} steps, rho={:.1}",
        format!("{} ", label), format_size(arena_bytes), k, rho);

    let mut blocks = vec![Block::zeroed(); n];
    initialize(&mut blocks, b"posme-bench-v1");

    let mut transcript = fast_hash(&[b"transcript", b"posme-bench-v1"]);

    let start = Instant::now();
    for t in 1..=k {
        transcript = posme_step(&mut blocks, &transcript, t, d);
    }
    let elapsed = start.elapsed();

    let total_s = elapsed.as_secs_f64();
    let avg_ns = total_s / k as f64 * 1e9;
    let hash_est_ns = (d as f64 + 3.0) * 5.0; // ~5ns per hash (SipHash)
    let _mem_ns = avg_ns - hash_est_ns;
    let hash_pct = hash_est_ns / avg_ns * 100.0;

    println!("    Total time:        {:.3}s", total_s);
    println!("    Avg step:          {:.0} ns", avg_ns);
    println!("    Hash fraction:     {:.1}%", hash_pct);
    println!("    T_K:               {}...", hex8(&transcript));
    println!("    TMTO (alpha=0):    {:.1}x", 1.0 + (2.0 * rho + 1.0));
    println!();
}

fn main() {
    let d: usize = 8;

    println!();
    println!("  ╔══════════════════════════════════════════════════════════╗");
    println!("  ║         PoSME  Reference  Benchmark  v1.0              ║");
    println!("  ║   Proof of Sequential Memory Execution                 ║");
    println!("  ║   draft-condrey-cfrg-posme                             ║");
    println!("  ╠══════════════════════════════════════════════════════════╣");
    println!("  ║  Reads/step (d):  8                                    ║");
    println!("  ║  Hash:            SipHash (std, portable)              ║");
    println!("  ║  Block size:      64 bytes (32 data + 32 causal)       ║");
    println!("  ╚══════════════════════════════════════════════════════════╝");
    println!();

    println!("  ── Phase 1: Cache Scaling ──────────────────────────────────");
    println!("  Measures per-step cost across arena sizes to demonstrate");
    println!("  the transition from cache-bound to memory-bound behavior.");
    println!();

    // Small arenas (fit in cache) -- short runs
    run_benchmark(1 << 14, 1 << 14, d, "L2-resident (1 MiB)");
    run_benchmark(1 << 16, 1 << 16, d, "L3-resident (4 MiB)");
    run_benchmark(1 << 18, 1 << 18, d, "L3-edge (16 MiB)");
    run_benchmark(1 << 20, 1 << 20, d, "DRAM-spill (64 MiB)");

    println!("  ── Phase 2: Production Parameters ─────────────────────────");
    println!("  1 GiB arena, rho=1 (K=N). This is the minimum recommended");
    println!("  configuration for TMTO resistance.");
    println!();

    let n_prod = 1 << 24; // 16M blocks = 1 GiB
    let k_prod = n_prod as u32; // rho = 1
    run_benchmark(n_prod, k_prod, d, "Production (1 GiB, rho=1)");

    println!("  ── Interpretation Guide ──────────────────────────────────");
    println!();
    println!("  MACHINE-DEPENDENT (will vary by hardware):");
    println!("    - Absolute step time (ns)");
    println!("    - Total execution time (s)");
    println!();
    println!("  MACHINE-INDEPENDENT (should hold on any hardware):");
    println!("    - Hash fraction < 10% at 1 GiB arena");
    println!("    - Step time INCREASES with arena size");
    println!("    - TMTO penalty matches formula: 1 + (1-a)(2p+1)");
    println!();
    println!("  WHY THIS MATTERS:");
    println!("    If hash fraction is small, an ASIC that computes");
    println!("    hashes 100x faster gains almost nothing. The");
    println!("    bottleneck is memory latency, which is bounded by");
    println!("    physics (~2x DDR5 vs HBM3, ~35ns vs ~20ns).");
    println!();
    println!("  For full details: draft-condrey-cfrg-posme");
    println!("  https://lf-decentralized-trust-labs.github.io/proof-of-effort/");
    println!();
}


==> anc/posme-cuda-bench.cu <==
// PoSME CUDA Benchmark
// =====================
// Runs the pointer-chase loop on GPU HBM to measure actual
// HBM random-access latency vs system DRAM.
//
// This is the definitive ASIC resistance test: if the pointer-chase
// on HBM is only ~2x faster than on DDR5, the latency-bound claim holds.
//
// BUILD:  nvcc -O3 posme-cuda-bench.cu -o posme-cuda-bench
// RUN:    ./posme-cuda-bench

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#define LAMBDA 32
#define BLOCK_SIZE (2 * LAMBDA)

struct Block {
    unsigned char data[LAMBDA];
    unsigned char causal[LAMBDA];
};

// Simple hash: SipHash-like mixing for portability.
// Not cryptographically strong; sufficient for latency measurement.
__host__ __device__
static void fast_hash(unsigned char out[LAMBDA],
                      const unsigned char *in, int in_len) {
    unsigned long long v0 = 0x736f6d6570736575ULL;
    unsigned long long v1 = 0x646f72616e646f6dULL;
    unsigned long long v2 = 0x6c7967656e657261ULL;
    unsigned long long v3 = 0x7465646279746573ULL;

    for (int i = 0; i < in_len; i++) {
        v3 ^= (unsigned long long)in[i];
        for (int r = 0; r < 2; r++) {
            v0 += v1; v2 += v3;
            v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);
            v1 ^= v0; v3 ^= v2;
            v0 = (v0 << 32) | (v0 >> 32);
            v2 += v1; v0 += v3;
            v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);
            v1 ^= v2; v3 ^= v0;
            v2 = (v2 << 32) | (v2 >> 32);
        }
        v0 ^= (unsigned long long)in[i];
    }

    v2 ^= 0xff;
    for (int r = 0; r < 4; r++) {
        v0 += v1; v2 += v3;
        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);
        v1 ^= v0; v3 ^= v2;
        v0 = (v0 << 32) | (v0 >> 32);
        v2 += v1; v0 += v3;
        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);
        v1 ^= v2; v3 ^= v0;
        v2 = (v2 << 32) | (v2 >> 32);
    }

    unsigned long long h = v0 ^ v1 ^ v2 ^ v3;
    for (int i = 0; i < 8; i++) out[i] = (h >> (i*8)) & 0xff;

    v0 ^= 0xee;
    for (int r = 0; r < 4; r++) {
        v0 += v1; v2 += v3;
        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);
        v1 ^= v0; v3 ^= v2;
        v0 = (v0 << 32) | (v0 >> 32);
        v2 += v1; v0 += v3;
        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);
        v1 ^= v2; v3 ^= v0;
        v2 = (v2 << 32) | (v2 >> 32);
    }

    h = v0 ^ v1 ^ v2 ^ v3;
    for (int i = 0; i < 8; i++) out[8+i] = (h >> (i*8)) & 0xff;

    v1 ^= 0xdd;
    for (int r = 0; r < 4; r++) {
        v0 += v1; v2 += v3;
        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);
        v1 ^= v0; v3 ^= v2;
        v0 = (v0 << 32) | (v0 >> 32);
        v2 += v1; v0 += v3;
        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);
        v1 ^= v2; v3 ^= v0;
        v2 = (v2 << 32) | (v2 >> 32);
    }

    h = v0 ^ v1 ^ v2 ^ v3;
    for (int i = 0; i < 8; i++) out[16+i] = (h >> (i*8)) & 0xff;

    v2 ^= 0xcc;
    for (int r = 0; r < 4; r++) {
        v0 += v1; v2 += v3;
        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);
        v1 ^= v0; v3 ^= v2;
        v0 = (v0 << 32) | (v0 >> 32);
        v2 += v1; v0 += v3;
        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);
        v1 ^= v2; v3 ^= v0;
        v2 = (v2 << 32) | (v2 >> 32);
    }

    h = v0 ^ v1 ^ v2 ^ v3;
    for (int i = 0; i < 8; i++) out[24+i] = (h >> (i*8)) & 0xff;
}

__host__ __device__
static unsigned int addr_from(const unsigned char cursor[LAMBDA], int j, int n) {
    unsigned char buf[LAMBDA + 4];
    memcpy(buf, cursor, LAMBDA);
    buf[LAMBDA] = (j >> 24) & 0xff;
    buf[LAMBDA+1] = (j >> 16) & 0xff;
    buf[LAMBDA+2] = (j >> 8) & 0xff;
    buf[LAMBDA+3] = j & 0xff;
    unsigned char h[LAMBDA];
    fast_hash(h, buf, LAMBDA + 4);
    unsigned int val = ((unsigned int)h[0] << 24) | ((unsigned int)h[1] << 16) |
                       ((unsigned int)h[2] << 8) | (unsigned int)h[3];
    return val % n;
}

// The critical pointer-chase loop, running on GPU with arena in HBM
__global__
void posme_step_kernel(Block *arena, int n, int d, int K,
                       unsigned char *transcript_io) {
    unsigned char cursor[LAMBDA];
    memcpy(cursor, transcript_io, LAMBDA);

    for (int t = 1; t <= K; t++) {
        // Pointer-chase reads -- THIS IS THE LATENCY TEST
        for (int j = 0; j < d; j++) {
            unsigned int a = addr_from(cursor, j, n);
            Block val = arena[a];  // <-- HBM random read

            unsigned char inp[LAMBDA + BLOCK_SIZE];
            memcpy(inp, cursor, LAMBDA);
            memcpy(inp + LAMBDA, val.data, LAMBDA);
            memcpy(inp + LAMBDA + LAMBDA, val.causal, LAMBDA);
            fast_hash(cursor, inp, LAMBDA + BLOCK_SIZE);
        }

        // Symbiotic write
        unsigned int w = addr_from(cursor, d, n);
        Block old = arena[w];

        unsigned char dinp[3 * LAMBDA];
        memcpy(dinp, old.data, LAMBDA);
        memcpy(dinp + LAMBDA, cursor, LAMBDA);
        memcpy(dinp + 2*LAMBDA, old.causal, LAMBDA);
        fast_hash(arena[w].data, dinp, 3 * LAMBDA);

        unsigned char cinp[2 * LAMBDA + 4];
        memcpy(cinp, old.causal, LAMBDA);
        memcpy(cinp + LAMBDA, cursor, LAMBDA);
        cinp[2*LAMBDA] = (t >> 24) & 0xff;
        cinp[2*LAMBDA+1] = (t >> 16) & 0xff;
        cinp[2*LAMBDA+2] = (t >> 8) & 0xff;
        cinp[2*LAMBDA+3] = t & 0xff;
        fast_hash(arena[w].causal, cinp, 2 * LAMBDA + 4);

        // Transcript (simplified)
        unsigned char tinp[LAMBDA + 4 + LAMBDA];
        memcpy(tinp, cursor, LAMBDA);
        tinp[LAMBDA] = (t >> 24) & 0xff;
        tinp[LAMBDA+1] = (t >> 16) & 0xff;
        tinp[LAMBDA+2] = (t >> 8) & 0xff;
        tinp[LAMBDA+3] = t & 0xff;
        memcpy(tinp + LAMBDA + 4, cursor, LAMBDA); // placeholder for root
        fast_hash(cursor, tinp, LAMBDA + 4 + LAMBDA);
    }

    memcpy(transcript_io, cursor, LAMBDA);
}

// CPU version for comparison
void posme_steps_cpu(Block *arena, int n, int d, int K,
                     unsigned char *transcript) {
    unsigned char cursor[LAMBDA];
    memcpy(cursor, transcript, LAMBDA);

    for (int t = 1; t <= K; t++) {
        for (int j = 0; j < d; j++) {
            unsigned int a = addr_from(cursor, j, n);
            Block val = arena[a];

            unsigned char inp[LAMBDA + BLOCK_SIZE];
            memcpy(inp, cursor, LAMBDA);
            memcpy(inp + LAMBDA, val.data, LAMBDA);
            memcpy(inp + LAMBDA + LAMBDA, val.causal, LAMBDA);
            fast_hash(cursor, inp, LAMBDA + BLOCK_SIZE);
        }

        unsigned int w = addr_from(cursor, d, n);
        Block old = arena[w];

        unsigned char dinp[3 * LAMBDA];
        memcpy(dinp, old.data, LAMBDA);
        memcpy(dinp + LAMBDA, cursor, LAMBDA);
        memcpy(dinp + 2*LAMBDA, old.causal, LAMBDA);
        fast_hash(arena[w].data, dinp, 3 * LAMBDA);

        unsigned char cinp[2 * LAMBDA + 4];
        memcpy(cinp, old.causal, LAMBDA);
        memcpy(cinp + LAMBDA, cursor, LAMBDA);
        cinp[2*LAMBDA] = (t >> 24) & 0xff;
        cinp[2*LAMBDA+1] = (t >> 16) & 0xff;
        cinp[2*LAMBDA+2] = (t >> 8) & 0xff;
        cinp[2*LAMBDA+3] = t & 0xff;
        fast_hash(arena[w].causal, cinp, 2 * LAMBDA + 4);

        unsigned char tinp[LAMBDA + 4 + LAMBDA];
        memcpy(tinp, cursor, LAMBDA);
        tinp[LAMBDA] = (t >> 24) & 0xff;
        tinp[LAMBDA+1] = (t >> 16) & 0xff;
        tinp[LAMBDA+2] = (t >> 8) & 0xff;
        tinp[LAMBDA+3] = t & 0xff;
        memcpy(tinp + LAMBDA + 4, cursor, LAMBDA);
        fast_hash(cursor, tinp, LAMBDA + 4 + LAMBDA);
    }

    memcpy(transcript, cursor, LAMBDA);
}

void init_arena(Block *arena, int n) {
    for (int i = 0; i < n; i++) {
        unsigned char seed[8];
        seed[0] = (i >> 24) & 0xff; seed[1] = (i >> 16) & 0xff;
        seed[2] = (i >> 8) & 0xff; seed[3] = i & 0xff;
        seed[4] = 'p'; seed[5] = 'o'; seed[6] = 's'; seed[7] = 'm';
        fast_hash(arena[i].data, seed, 8);
        seed[4] = 'c'; seed[5] = 'a'; seed[6] = 'u'; seed[7] = 's';
        fast_hash(arena[i].causal, seed, 8);
    }
}

double now_sec() {
    struct timespec ts;
    clock_gettime(CLOCK_MONOTONIC, &ts);
    return ts.tv_sec + ts.tv_nsec * 1e-9;
}

void hex8(const unsigned char *b, char *out) {
    for (int i = 0; i < 8; i++) sprintf(out + 2*i, "%02x", b[i]);
    out[16] = 0;
}

int main() {
    int n = 1 << 20;  // 64 MiB arena (fits in GPU memory)
    int d = 8;
    int K = 1 << 16;  // 64K steps

    printf("\n");
    printf("  ╔══════════════════════════════════════════════════════════╗\n");
    printf("  ║   PoSME CUDA Latency Benchmark                        ║\n");
    printf("  ║   CPU (DRAM) vs GPU (HBM) pointer-chase comparison     ║\n");
    printf("  ╠══════════════════════════════════════════════════════════╣\n");
    printf("  ║  Arena: %d blocks (%d MiB)                       ║\n", n, n * BLOCK_SIZE / (1<<20));
    printf("  ║  Steps: %d    Reads/step: %d                         ║\n", K, d);
    printf("  ╚══════════════════════════════════════════════════════════╝\n\n");

    size_t arena_bytes = (size_t)n * sizeof(Block);

    // --- CPU benchmark ---
    Block *h_arena = (Block*)malloc(arena_bytes);
    init_arena(h_arena, n);

    unsigned char transcript[LAMBDA];
    memset(transcript, 0x42, LAMBDA);

    printf("  ── CPU (System DRAM) ─────────────────────────────────────\n");
    double t0 = now_sec();
    posme_steps_cpu(h_arena, n, d, K, transcript);
    double cpu_time = now_sec() - t0;
    double cpu_ns = cpu_time / K * 1e9;

    char hex[17];
    hex8(transcript, hex);
    printf("    Steps: %d\n", K);
    printf("    Total: %.3f s\n", cpu_time);
    printf("    Avg step: %.0f ns\n", cpu_ns);
    printf("    T_K: %s...\n\n", hex);

    // --- GPU benchmark ---
    Block *d_arena;
    unsigned char *d_transcript;
    cudaMalloc(&d_arena, arena_bytes);
    cudaMalloc(&d_transcript, LAMBDA);

    // Re-init arena and transcript
    init_arena(h_arena, n);
    cudaMemcpy(d_arena, h_arena, arena_bytes, cudaMemcpyHostToDevice);

    unsigned char gpu_transcript[LAMBDA];
    memset(gpu_transcript, 0x42, LAMBDA);
    cudaMemcpy(d_transcript, gpu_transcript, LAMBDA, cudaMemcpyHostToDevice);

    cudaDeviceSynchronize();

    printf("  ── GPU (HBM) ─────────────────────────────────────────────\n");

    cudaEvent_t start, stop;
    cudaEventCreate(&start);
    cudaEventCreate(&stop);

    cudaEventRecord(start);
    posme_step_kernel<<<1, 1>>>(d_arena, n, d, K, d_transcript);
    cudaEventRecord(stop);
    cudaEventSynchronize(stop);

    float gpu_ms;
    cudaEventElapsedTime(&gpu_ms, start, stop);
    double gpu_time = gpu_ms / 1000.0;
    double gpu_ns = gpu_time / K * 1e9;

    cudaMemcpy(gpu_transcript, d_transcript, LAMBDA, cudaMemcpyDeviceToHost);
    hex8(gpu_transcript, hex);

    printf("    Steps: %d\n", K);
    printf("    Total: %.3f s\n", gpu_time);
    printf("    Avg step: %.0f ns\n", gpu_ns);
    printf("    T_K: %s...\n\n", hex);

    // --- Comparison ---
    double ratio = cpu_ns / gpu_ns;

    printf("  ── ASIC Resistance Result ────────────────────────────────\n\n");
    printf("    CPU step:   %.0f ns (system DRAM)\n", cpu_ns);
    printf("    GPU step:   %.0f ns (HBM)\n", gpu_ns);
    printf("    Speedup:    %.2fx\n\n", ratio);

    if (ratio < 3.0) {
        printf("    CLAIM HOLDS: GPU (HBM) advantage is %.1fx (< 3x)\n", ratio);
        printf("    The latency-bound ASIC resistance claim is confirmed.\n");
        printf("    An adversary with HBM gains only %.1fx, not 8-16x.\n\n", ratio);
    } else if (ratio < 10.0) {
        printf("    MARGINAL: GPU advantage is %.1fx (3-10x range)\n", ratio);
        printf("    Higher than expected. May indicate cache effects or\n");
        printf("    hash computation dominating on slow GPU cores.\n\n");
    } else {
        printf("    CLAIM BROKEN: GPU advantage is %.1fx (>= 10x)\n", ratio);
        printf("    The construction is NOT latency-dominated.\n\n");
    }

    cudaFree(d_arena);
    cudaFree(d_transcript);
    free(h_arena);

    return 0;
}


==> anc/posme-cuda-colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# PoSME CUDA Latency Benchmark\n",
    "**CPU (DRAM) vs GPU (HBM) pointer-chase comparison**\n",
    "\n",
    "This measures the actual ASIC resistance ratio by running the\n",
    "PoSME pointer-chase loop on both system DRAM (CPU) and GPU HBM.\n",
    "\n",
    "**Requirements:** GPU runtime (T4, A100, or H100).\n",
    "Go to Runtime > Change runtime type > select GPU."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Check GPU\n",
    "!nvidia-smi --query-gpu=name,memory.total --format=csv,noheader"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Write CUDA source (embedded)\n",
    "source = \"// PoSME CUDA Benchmark\\n// =====================\\n// Runs the pointer-chase loop on GPU HBM to measure actual\\n// HBM random-access latency vs system DRAM.\\n//\\n// This is the definitive ASIC resistance test: if the pointer-chase\\n// on HBM is only ~2x faster than on DDR5, the latency-bound claim holds.\\n//\\n// BUILD:  nvcc -O3 posme-cuda-bench.cu -o posme-cuda-bench\\n// RUN:    ./posme-cuda-bench\\n\\n#include <stdio.h>\\n#include <stdlib.h>\\n#include <string.h>\\n#include <time.h>\\n\\n#define LAMBDA 32\\n#define BLOCK_SIZE (2 * LAMBDA)\\n\\nstruct Block {\\n    unsigned char data[LAMBDA];\\n    unsigned char causal[LAMBDA];\\n};\\n\\n// Simple hash: SipHash-like mixing for portability.\\n// Not cryptographically strong; sufficient for latency measurement.\\n__host__ __device__\\nstatic void fast_hash(unsigned char out[LAMBDA],\\n                      const unsigned char *in, int in_len) {\\n    unsigned long long v0 = 0x736f6d6570736575ULL;\\n    unsigned long long v1 = 0x646f72616e646f6dULL;\\n    unsigned long long v2 = 0x6c7967656e657261ULL;\\n    unsigned long long v3 = 0x7465646279746573ULL;\\n\\n    for (int i = 0; i < in_len; i++) {\\n        v3 ^= (unsigned long long)in[i];\\n        for (int r = 0; r < 2; r++) {\\n            v0 += v1; v2 += v3;\\n            v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);\\n            v1 ^= v0; v3 ^= v2;\\n            v0 = (v0 << 32) | (v0 >> 32);\\n            v2 += v1; v0 += v3;\\n            v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);\\n            v1 ^= v2; v3 ^= v0;\\n            v2 = (v2 << 32) | (v2 >> 32);\\n        }\\n        v0 ^= (unsigned long long)in[i];\\n    }\\n\\n    v2 ^= 0xff;\\n    for (int r = 0; r < 4; r++) {\\n        v0 += v1; v2 += v3;\\n        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);\\n        v1 ^= v0; v3 ^= v2;\\n        v0 = (v0 << 32) | (v0 >> 32);\\n        v2 += v1; v0 += v3;\\n        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);\\n        v1 ^= v2; v3 ^= v0;\\n        v2 = (v2 << 32) | (v2 >> 32);\\n    }\\n\\n    unsigned long long h = v0 ^ v1 ^ v2 ^ v3;\\n    for (int i = 0; i < 8; i++) out[i] = (h >> (i*8)) & 0xff;\\n\\n    v0 ^= 0xee;\\n    for (int r = 0; r < 4; r++) {\\n        v0 += v1; v2 += v3;\\n        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);\\n        v1 ^= v0; v3 ^= v2;\\n        v0 = (v0 << 32) | (v0 >> 32);\\n        v2 += v1; v0 += v3;\\n        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);\\n        v1 ^= v2; v3 ^= v0;\\n        v2 = (v2 << 32) | (v2 >> 32);\\n    }\\n\\n    h = v0 ^ v1 ^ v2 ^ v3;\\n    for (int i = 0; i < 8; i++) out[8+i] = (h >> (i*8)) & 0xff;\\n\\n    v1 ^= 0xdd;\\n    for (int r = 0; r < 4; r++) {\\n        v0 += v1; v2 += v3;\\n        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);\\n        v1 ^= v0; v3 ^= v2;\\n        v0 = (v0 << 32) | (v0 >> 32);\\n        v2 += v1; v0 += v3;\\n        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);\\n        v1 ^= v2; v3 ^= v0;\\n        v2 = (v2 << 32) | (v2 >> 32);\\n    }\\n\\n    h = v0 ^ v1 ^ v2 ^ v3;\\n    for (int i = 0; i < 8; i++) out[16+i] = (h >> (i*8)) & 0xff;\\n\\n    v2 ^= 0xcc;\\n    for (int r = 0; r < 4; r++) {\\n        v0 += v1; v2 += v3;\\n        v1 = (v1 << 13) | (v1 >> 51); v3 = (v3 << 16) | (v3 >> 48);\\n        v1 ^= v0; v3 ^= v2;\\n        v0 = (v0 << 32) | (v0 >> 32);\\n        v2 += v1; v0 += v3;\\n        v1 = (v1 << 17) | (v1 >> 47); v3 = (v3 << 21) | (v3 >> 43);\\n        v1 ^= v2; v3 ^= v0;\\n        v2 = (v2 << 32) | (v2 >> 32);\\n    }\\n\\n    h = v0 ^ v1 ^ v2 ^ v3;\\n    for (int i = 0; i < 8; i++) out[24+i] = (h >> (i*8)) & 0xff;\\n}\\n\\n__host__ __device__\\nstatic unsigned int addr_from(const unsigned char cursor[LAMBDA], int j, int n) {\\n    unsigned char buf[LAMBDA + 4];\\n    memcpy(buf, cursor, LAMBDA);\\n    buf[LAMBDA] = (j >> 24) & 0xff;\\n    buf[LAMBDA+1] = (j >> 16) & 0xff;\\n    buf[LAMBDA+2] = (j >> 8) & 0xff;\\n    buf[LAMBDA+3] = j & 0xff;\\n    unsigned char h[LAMBDA];\\n    fast_hash(h, buf, LAMBDA + 4);\\n    unsigned int val = ((unsigned int)h[0] << 24) | ((unsigned int)h[1] << 16) |\\n                       ((unsigned int)h[2] << 8) | (unsigned int)h[3];\\n    return val % n;\\n}\\n\\n// The critical pointer-chase loop, running on GPU with arena in HBM\\n__global__\\nvoid posme_step_kernel(Block *arena, int n, int d, int K,\\n                       unsigned char *transcript_io) {\\n    unsigned char cursor[LAMBDA];\\n    memcpy(cursor, transcript_io, LAMBDA);\\n\\n    for (int t = 1; t <= K; t++) {\\n        // Pointer-chase reads -- THIS IS THE LATENCY TEST\\n        for (int j = 0; j < d; j++) {\\n            unsigned int a = addr_from(cursor, j, n);\\n            Block val = arena[a];  // <-- HBM random read\\n\\n            unsigned char inp[LAMBDA + BLOCK_SIZE];\\n            memcpy(inp, cursor, LAMBDA);\\n            memcpy(inp + LAMBDA, val.data, LAMBDA);\\n            memcpy(inp + LAMBDA + LAMBDA, val.causal, LAMBDA);\\n            fast_hash(cursor, inp, LAMBDA + BLOCK_SIZE);\\n        }\\n\\n        // Symbiotic write\\n        unsigned int w = addr_from(cursor, d, n);\\n        Block old = arena[w];\\n\\n        unsigned char dinp[3 * LAMBDA];\\n        memcpy(dinp, old.data, LAMBDA);\\n        memcpy(dinp + LAMBDA, cursor, LAMBDA);\\n        memcpy(dinp + 2*LAMBDA, old.causal, LAMBDA);\\n        fast_hash(arena[w].data, dinp, 3 * LAMBDA);\\n\\n        unsigned char cinp[2 * LAMBDA + 4];\\n        memcpy(cinp, old.causal, LAMBDA);\\n        memcpy(cinp + LAMBDA, cursor, LAMBDA);\\n        cinp[2*LAMBDA] = (t >> 24) & 0xff;\\n        cinp[2*LAMBDA+1] = (t >> 16) & 0xff;\\n        cinp[2*LAMBDA+2] = (t >> 8) & 0xff;\\n        cinp[2*LAMBDA+3] = t & 0xff;\\n        fast_hash(arena[w].causal, cinp, 2 * LAMBDA + 4);\\n\\n        // Transcript (simplified)\\n        unsigned char tinp[LAMBDA + 4 + LAMBDA];\\n        memcpy(tinp, cursor, LAMBDA);\\n        tinp[LAMBDA] = (t >> 24) & 0xff;\\n        tinp[LAMBDA+1] = (t >> 16) & 0xff;\\n        tinp[LAMBDA+2] = (t >> 8) & 0xff;\\n        tinp[LAMBDA+3] = t & 0xff;\\n        memcpy(tinp + LAMBDA + 4, cursor, LAMBDA); // placeholder for root\\n        fast_hash(cursor, tinp, LAMBDA + 4 + LAMBDA);\\n    }\\n\\n    memcpy(transcript_io, cursor, LAMBDA);\\n}\\n\\n// CPU version for comparison\\nvoid posme_steps_cpu(Block *arena, int n, int d, int K,\\n                     unsigned char *transcript) {\\n    unsigned char cursor[LAMBDA];\\n    memcpy(cursor, transcript, LAMBDA);\\n\\n    for (int t = 1; t <= K; t++) {\\n        for (int j = 0; j < d; j++) {\\n            unsigned int a = addr_from(cursor, j, n);\\n            Block val = arena[a];\\n\\n            unsigned char inp[LAMBDA + BLOCK_SIZE];\\n            memcpy(inp, cursor, LAMBDA);\\n            memcpy(inp + LAMBDA, val.data, LAMBDA);\\n            memcpy(inp + LAMBDA + LAMBDA, val.causal, LAMBDA);\\n            fast_hash(cursor, inp, LAMBDA + BLOCK_SIZE);\\n        }\\n\\n        unsigned int w = addr_from(cursor, d, n);\\n        Block old = arena[w];\\n\\n        unsigned char dinp[3 * LAMBDA];\\n        memcpy(dinp, old.data, LAMBDA);\\n        memcpy(dinp + LAMBDA, cursor, LAMBDA);\\n        memcpy(dinp + 2*LAMBDA, old.causal, LAMBDA);\\n        fast_hash(arena[w].data, dinp, 3 * LAMBDA);\\n\\n        unsigned char cinp[2 * LAMBDA + 4];\\n        memcpy(cinp, old.causal, LAMBDA);\\n        memcpy(cinp + LAMBDA, cursor, LAMBDA);\\n        cinp[2*LAMBDA] = (t >> 24) & 0xff;\\n        cinp[2*LAMBDA+1] = (t >> 16) & 0xff;\\n        cinp[2*LAMBDA+2] = (t >> 8) & 0xff;\\n        cinp[2*LAMBDA+3] = t & 0xff;\\n        fast_hash(arena[w].causal, cinp, 2 * LAMBDA + 4);\\n\\n        unsigned char tinp[LAMBDA + 4 + LAMBDA];\\n        memcpy(tinp, cursor, LAMBDA);\\n        tinp[LAMBDA] = (t >> 24) & 0xff;\\n        tinp[LAMBDA+1] = (t >> 16) & 0xff;\\n        tinp[LAMBDA+2] = (t >> 8) & 0xff;\\n        tinp[LAMBDA+3] = t & 0xff;\\n        memcpy(tinp + LAMBDA + 4, cursor, LAMBDA);\\n        fast_hash(cursor, tinp, LAMBDA + 4 + LAMBDA);\\n    }\\n\\n    memcpy(transcript, cursor, LAMBDA);\\n}\\n\\nvoid init_arena(Block *arena, int n) {\\n    for (int i = 0; i < n; i++) {\\n        unsigned char seed[8];\\n        seed[0] = (i >> 24) & 0xff; seed[1] = (i >> 16) & 0xff;\\n        seed[2] = (i >> 8) & 0xff; seed[3] = i & 0xff;\\n        seed[4] = 'p'; seed[5] = 'o'; seed[6] = 's'; seed[7] = 'm';\\n        fast_hash(arena[i].data, seed, 8);\\n        seed[4] = 'c'; seed[5] = 'a'; seed[6] = 'u'; seed[7] = 's';\\n        fast_hash(arena[i].causal, seed, 8);\\n    }\\n}\\n\\ndouble now_sec() {\\n    struct timespec ts;\\n    clock_gettime(CLOCK_MONOTONIC, &ts);\\n    return ts.tv_sec + ts.tv_nsec * 1e-9;\\n}\\n\\nvoid hex8(const unsigned char *b, char *out) {\\n    for (int i = 0; i < 8; i++) sprintf(out + 2*i, \\\"%02x\\\", b[i]);\\n    out[16] = 0;\\n}\\n\\nint main() {\\n    int n = 1 << 20;  // 64 MiB arena (fits in GPU memory)\\n    int d = 8;\\n    int K = 1 << 16;  // 64K steps\\n\\n    printf(\\\"\\\\n\\\");\\n    printf(\\\"  \\u2554\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2557\\\\n\\\");\\n    printf(\\\"  \\u2551   PoSME CUDA Latency Benchmark                        \\u2551\\\\n\\\");\\n    printf(\\\"  \\u2551   CPU (DRAM) vs GPU (HBM) pointer-chase comparison     \\u2551\\\\n\\\");\\n    printf(\\\"  \\u2560\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2563\\\\n\\\");\\n    printf(\\\"  \\u2551  Arena: %d blocks (%d MiB)                       \\u2551\\\\n\\\", n, n * BLOCK_SIZE / (1<<20));\\n    printf(\\\"  \\u2551  Steps: %d    Reads/step: %d                         \\u2551\\\\n\\\", K, d);\\n    printf(\\\"  \\u255a\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u2550\\u255d\\\\n\\\\n\\\");\\n\\n    size_t arena_bytes = (size_t)n * sizeof(Block);\\n\\n    // --- CPU benchmark ---\\n    Block *h_arena = (Block*)malloc(arena_bytes);\\n    init_arena(h_arena, n);\\n\\n    unsigned char transcript[LAMBDA];\\n    memset(transcript, 0x42, LAMBDA);\\n\\n    printf(\\\"  \\u2500\\u2500 CPU (System DRAM) \\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\\\n\\\");\\n    double t0 = now_sec();\\n    posme_steps_cpu(h_arena, n, d, K, transcript);\\n    double cpu_time = now_sec() - t0;\\n    double cpu_ns = cpu_time / K * 1e9;\\n\\n    char hex[17];\\n    hex8(transcript, hex);\\n    printf(\\\"    Steps: %d\\\\n\\\", K);\\n    printf(\\\"    Total: %.3f s\\\\n\\\", cpu_time);\\n    printf(\\\"    Avg step: %.0f ns\\\\n\\\", cpu_ns);\\n    printf(\\\"    T_K: %s...\\\\n\\\\n\\\", hex);\\n\\n    // --- GPU benchmark ---\\n    Block *d_arena;\\n    unsigned char *d_transcript;\\n    cudaMalloc(&d_arena, arena_bytes);\\n    cudaMalloc(&d_transcript, LAMBDA);\\n\\n    // Re-init arena and transcript\\n    init_arena(h_arena, n);\\n    cudaMemcpy(d_arena, h_arena, arena_bytes, cudaMemcpyHostToDevice);\\n\\n    unsigned char gpu_transcript[LAMBDA];\\n    memset(gpu_transcript, 0x42, LAMBDA);\\n    cudaMemcpy(d_transcript, gpu_transcript, LAMBDA, cudaMemcpyHostToDevice);\\n\\n    cudaDeviceSynchronize();\\n\\n    printf(\\\"  \\u2500\\u2500 GPU (HBM) \\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\\\n\\\");\\n\\n    cudaEvent_t start, stop;\\n    cudaEventCreate(&start);\\n    cudaEventCreate(&stop);\\n\\n    cudaEventRecord(start);\\n    posme_step_kernel<<<1, 1>>>(d_arena, n, d, K, d_transcript);\\n    cudaEventRecord(stop);\\n    cudaEventSynchronize(stop);\\n\\n    float gpu_ms;\\n    cudaEventElapsedTime(&gpu_ms, start, stop);\\n    double gpu_time = gpu_ms / 1000.0;\\n    double gpu_ns = gpu_time / K * 1e9;\\n\\n    cudaMemcpy(gpu_transcript, d_transcript, LAMBDA, cudaMemcpyDeviceToHost);\\n    hex8(gpu_transcript, hex);\\n\\n    printf(\\\"    Steps: %d\\\\n\\\", K);\\n    printf(\\\"    Total: %.3f s\\\\n\\\", gpu_time);\\n    printf(\\\"    Avg step: %.0f ns\\\\n\\\", gpu_ns);\\n    printf(\\\"    T_K: %s...\\\\n\\\\n\\\", hex);\\n\\n    // --- Comparison ---\\n    double ratio = cpu_ns / gpu_ns;\\n\\n    printf(\\\"  \\u2500\\u2500 ASIC Resistance Result \\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\u2500\\\\n\\\\n\\\");\\n    printf(\\\"    CPU step:   %.0f ns (system DRAM)\\\\n\\\", cpu_ns);\\n    printf(\\\"    GPU step:   %.0f ns (HBM)\\\\n\\\", gpu_ns);\\n    printf(\\\"    Speedup:    %.2fx\\\\n\\\\n\\\", ratio);\\n\\n    if (ratio < 3.0) {\\n        printf(\\\"    CLAIM HOLDS: GPU (HBM) advantage is %.1fx (< 3x)\\\\n\\\", ratio);\\n        printf(\\\"    The latency-bound ASIC resistance claim is confirmed.\\\\n\\\");\\n        printf(\\\"    An adversary with HBM gains only %.1fx, not 8-16x.\\\\n\\\\n\\\", ratio);\\n    } else if (ratio < 10.0) {\\n        printf(\\\"    MARGINAL: GPU advantage is %.1fx (3-10x range)\\\\n\\\", ratio);\\n        printf(\\\"    Higher than expected. May indicate cache effects or\\\\n\\\");\\n        printf(\\\"    hash computation dominating on slow GPU cores.\\\\n\\\\n\\\");\\n    } else {\\n        printf(\\\"    CLAIM BROKEN: GPU advantage is %.1fx (>= 10x)\\\\n\\\", ratio);\\n        printf(\\\"    The construction is NOT latency-dominated.\\\\n\\\\n\\\");\\n    }\\n\\n    cudaFree(d_arena);\\n    cudaFree(d_transcript);\\n    free(h_arena);\\n\\n    return 0;\\n}\\n\"\n",
    "with open('posme-cuda-bench.cu', 'w') as f:\n",
    "    f.write(source)\n",
    "print(f'Wrote {len(source)} bytes')"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Compile and run\n",
    "!nvcc -O3 posme-cuda-bench.cu -o posme-cuda-bench 2>&1\n",
    "!./posme-cuda-bench"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Hardware details\n",
    "!echo '=== CPU ==='\n",
    "!lscpu | grep 'Model name'\n",
    "!echo '=== Memory ==='\n",
    "!free -h | head -3\n",
    "!echo '=== GPU ==='\n",
    "!nvidia-smi"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

==> anc/posme-mixing.rs <==
use std::time::Instant;

const D_HC: u32 = 24;
const N: usize = 1 << D_HC;
const RHO: usize = 4;
const K: usize = RHO * N;
const D: usize = 8;
const LAMBDA: usize = 32;

fn b3(parts: &[&[u8]]) -> [u8; LAMBDA] {
    let mut h = blake3::Hasher::new();
    for p in parts {
        h.update(p);
    }
    *h.finalize().as_bytes()
}

fn extract_addr(digest: &[u8; LAMBDA]) -> usize {
    let v = u32::from_le_bytes([digest[0], digest[1], digest[2], digest[3]]);
    (v & ((1u32 << D_HC) - 1)) as usize
}

fn main() {
    eprintln!(
        "PoSME Mixing Analysis (N=2^{}, K={}, d={}, rho={})",
        D_HC, K, D, RHO
    );
    eprintln!("Arena: {} MiB", N * LAMBDA * 2 / (1024 * 1024));

    let seed = b"posme-mixing-analysis-2026";

    eprintln!("Initializing arena...");
    let t0 = Instant::now();
    let mut arena_d = vec![[0u8; LAMBDA]; N];
    let mut arena_h = vec![[0u8; LAMBDA]; N];

    arena_d[0] = b3(&[b"init", &seed[..], &0u64.to_le_bytes()]);
    arena_h[0] = b3(&[b"causal", &seed[..], &0u64.to_le_bytes()]);
    for i in 1..N {
        let p = i / 2;
        let ib = (i as u64).to_le_bytes();
        let pd = arena_d[p];
        arena_d[i] = b3(&[b"init", &seed[..], &ib, &pd]);
        let ph = arena_h[p];
        arena_h[i] = b3(&[b"causal", &seed[..], &ib, &ph]);
    }
    eprintln!("Init: {:.1}s", t0.elapsed().as_secs_f64());

    let mut read_counts = vec![0u32; N];
    let mut write_counts = vec![0u32; N];
    let mut transcript = b3(&[&seed[..], &(N as u64).to_le_bytes()]);

    eprintln!("Running {} steps...", K);
    let t1 = Instant::now();
    let mut last_pct = 0u32;

    for t in 1..=K {
        let mut cursor = transcript;

        for j in 0..D {
            let jb = (j as u64).to_le_bytes();
            let addr_hash = b3(&[b"addr", &cursor, &jb]);
            let a = extract_addr(&addr_hash);
            read_counts[a] += 1;
            cursor = b3(&[&cursor, &arena_d[a], &arena_h[a]]);
        }

        let write_hash = b3(&[b"write", &cursor]);
        let w = extract_addr(&write_hash);
        write_counts[w] += 1;

        let old_d = arena_d[w];
        let old_h = arena_h[w];
        arena_d[w] = b3(&[&old_d, &cursor, &old_h]);
        arena_h[w] = b3(&[&old_h, &cursor, &(t as u64).to_le_bytes()]);

        let tb = (t as u64).to_le_bytes();
        transcript = b3(&[&transcript, &tb, &cursor]);

        let pct = (t * 100 / K) as u32;
        if pct > last_pct {
            last_pct = pct;
            if pct % 10 == 0 {
                eprintln!(
                    "  {}% ({:.0}s elapsed)",
                    pct,
                    t1.elapsed().as_secs_f64()
                );
            }
        }
    }

    let elapsed = t1.elapsed().as_secs_f64();
    eprintln!(
        "Done: {:.1}s ({:.0} ns/step)",
        elapsed,
        elapsed * 1e9 / K as f64
    );

    let total_reads: u64 = read_counts.iter().map(|&x| x as u64).sum();
    let total_writes: u64 = write_counts.iter().map(|&x| x as u64).sum();
    let exp_reads = total_reads as f64 / N as f64;
    let exp_writes = total_writes as f64 / N as f64;

    let mut chi2_r = 0.0f64;
    for &c in &read_counts {
        let diff = c as f64 - exp_reads;
        chi2_r += diff * diff / exp_reads;
    }
    let df = (N - 1) as f64;
    let chi2_r_norm = chi2_r / df;

    let mut chi2_w = 0.0f64;
    for &c in &write_counts {
        let diff = c as f64 - exp_writes;
        chi2_w += diff * diff / exp_writes;
    }
    let chi2_w_norm = chi2_w / df;

    let r_min = *read_counts.iter().min().unwrap();
    let r_max = *read_counts.iter().max().unwrap();
    let r_mean: f64 = read_counts.iter().map(|&x| x as f64).sum::<f64>() / N as f64;
    let r_var: f64 = read_counts
        .iter()
        .map(|&x| {
            let d = x as f64 - r_mean;
            d * d
        })
        .sum::<f64>()
        / N as f64;
    let r_std = r_var.sqrt();

    let w_min = *write_counts.iter().min().unwrap();
    let w_max = *write_counts.iter().max().unwrap();
    let w_mean: f64 = write_counts.iter().map(|&x| x as f64).sum::<f64>() / N as f64;
    let w_var: f64 = write_counts
        .iter()
        .map(|&x| {
            let d = x as f64 - w_mean;
            d * d
        })
        .sum::<f64>()
        / N as f64;
    let w_std = w_var.sqrt();

    let unwritten = write_counts.iter().filter(|&&x| x == 0).count();
    let unwritten_frac = unwritten as f64 / N as f64;
    let expected_unwritten = (-1.0 * RHO as f64).exp();

    println!("=== Read Address Statistics ===");
    println!("  Total reads: {}", total_reads);
    println!("  Expected per vertex: {:.1}", exp_reads);
    println!("  Min: {}, Max: {}", r_min, r_max);
    println!(
        "  Std: {:.4} (Poisson expected: {:.4})",
        r_std,
        exp_reads.sqrt()
    );
    println!("  Max/expected ratio: {:.2}x", r_max as f64 / exp_reads);
    println!("  Chi2/df: {:.6}", chi2_r_norm);

    println!("\n=== Write Address Statistics ===");
    println!("  Total writes: {}", total_writes);
    println!("  Expected per vertex: {:.1}", exp_writes);
    println!("  Min: {}, Max: {}", w_min, w_max);
    println!(
        "  Std: {:.4} (Poisson expected: {:.4})",
        w_std,
        exp_writes.sqrt()
    );
    println!("  Max/expected ratio: {:.2}x", w_max as f64 / exp_writes);
    println!("  Chi2/df: {:.6}", chi2_w_norm);

    println!("\n=== Unwritten Vertices ===");
    println!(
        "  Count: {} / {} ({:.4}%)",
        unwritten,
        N,
        unwritten_frac * 100.0
    );
    println!("  Expected (e^-rho): {:.4}%", expected_unwritten * 100.0);
    println!("  Ratio: {:.4}", unwritten_frac / expected_unwritten);

    println!("\n=== Timing ===");
    println!("  Total: {:.1}s", elapsed);
    println!("  Per step: {:.0} ns", elapsed * 1e9 / K as f64);

    let r_pass = (chi2_r_norm - 1.0).abs() < 0.01;
    let w_pass = (chi2_w_norm - 1.0).abs() < 0.01;
    let unw_pass = (unwritten_frac / expected_unwritten - 1.0).abs() < 0.02;

    println!("\n=== VERDICT ===");
    println!(
        "  Read uniformity (chi2/df={:.6}):  {}",
        chi2_r_norm,
        if r_pass { "PASS" } else { "FAIL" }
    );
    println!(
        "  Write uniformity (chi2/df={:.6}): {}",
        chi2_w_norm,
        if w_pass { "PASS" } else { "FAIL" }
    );
    println!(
        "  Unwritten fraction:                {}",
        if unw_pass { "PASS" } else { "FAIL" }
    );

    if r_pass && w_pass && unw_pass {
        println!("\n  ALL TESTS PASS");
    } else {
        println!("\n  SOME TESTS FAILED");
    }
}


==> anc/run-bench.bat <==
@echo off
REM PoSME Benchmark Runner (Windows)
REM Just double-click this file to run.
REM Pre-compiled binary included. Falls back to compilation if needed.

cd /d "%~dp0"

if exist posme-bench-windows-x64.exe (
    echo.
    echo   Running benchmark (this takes 1-5 minutes) ...
    echo.
    posme-bench-windows-x64.exe
    pause
    exit /b 0
)

where rustc >nul 2>&1
if %errorlevel% neq 0 (
    echo.
    echo   Pre-compiled binary not found and Rust compiler missing.
    echo   Downloading rustup installer ...
    echo.
    powershell -Command "Invoke-WebRequest -Uri 'https://win.rustup.rs/x86_64' -OutFile 'rustup-init.exe'"
    rustup-init.exe -y --quiet
    set "PATH=%USERPROFILE%\.cargo\bin;%PATH%"
)

echo.
echo   Compiling posme-bench.rs ...
rustc -O posme-bench.rs -o posme-bench.exe
if %errorlevel% neq 0 (
    echo   Compilation failed.
    pause
    exit /b 1
)

echo   Running benchmark (this takes 1-5 minutes) ...
echo.
posme-bench.exe

pause


==> anc/run-bench.sh <==
#!/bin/bash
# PoSME Benchmark Runner
# Just run: ./run-bench.sh
# Or double-click in a file manager (macOS/Linux).
#
# Pre-compiled binaries are included for macOS (ARM64/x64) and
# Windows (x64). Other platforms compile from source automatically
# (installs Rust if needed).

set -e
cd "$(dirname "$0")"

ARCH=$(uname -m)
OS=$(uname -s)
BIN=""

if [ "$OS" = "Darwin" ]; then
    if [ "$ARCH" = "arm64" ] && [ -x "./posme-bench-macos-arm64" ]; then
        BIN="./posme-bench-macos-arm64"
    elif [ -x "./posme-bench-macos-x64" ]; then
        BIN="./posme-bench-macos-x64"
    fi
fi

if [ -z "$BIN" ]; then
    if ! command -v rustc &>/dev/null; then
        echo ""
        echo "  Rust compiler not found. Installing via rustup ..."
        echo ""
        curl --proto '=https' --tlsv1.2 -sSf https://sh.rustup.rs | sh -s -- -y --quiet
        . "$HOME/.cargo/env"
    fi
    echo ""
    echo "  Compiling posme-bench.rs for $OS/$ARCH ..."
    rustc -O posme-bench.rs -o posme-bench 2>&1
    BIN="./posme-bench"
fi

echo ""
echo "  Running benchmark (this takes 1-5 minutes) ..."
echo ""
$BIN

read -p "  Press Enter to exit." _

